Efficient Bayesian Inference of General Gaussian Models on Large Phylogenetic Trees

Phylogenetic comparative methods correct for shared evolutionary history among a set of non-independent organisms by modeling sample traits as arising from a diffusion process along on the branches of a possibly unknown history. To incorporate such uncertainty, we present a scalable Bayesian inference framework under a general Gaussian trait evolution model that exploits Hamiltonian Monte Carlo (HMC). HMC enables efficient sampling of the constrained model parameters and takes advantage of the tree structure for fast likelihood and gradient computations, yielding algorithmic complexity linear in the number of observations. This approach encompasses a wide family of stochastic processes, including the general Ornstein-Uhlenbeck (OU) process, with possible missing data and measurement errors. We implement inference tools for a biologically relevant subset of all these models into the BEAST phylogenetic software package and develop model comparison through marginal likelihood estimation. We apply our approach to study the morphological evolution in the superfamilly of Musteloidea (including weasels and allies) as well as the heritability of HIV virulence. This second problem furnishes a new measure of evolutionary heritability that demonstrates its utility through a targeted simulation study.

==> figure/generate_figures.sh <==
#!/bin/bash
for file in ./*\.R
do
    Rscript --verbose --vanilla  ${file}
done

# perl -pi -e 's/plot_traits-1_ras1/figure\/plot_traits-1_ras1/g' plot_traits-1.tex

# perl -pi -e 's/plot_probas-1_ras1/appendix\/figure\/plot_probas-1_ras1/g' ../appendix/figure/plot_probas-1.tex
# perl -pi -e 's/plot_probas-1_ras2/appendix\/figure\/plot_probas-1_ras2/g' ../appendix/figure/plot_probas-1.tex
# perl -pi -e 's/plot_probas-1_ras3/appendix\/figure\/plot_probas-1_ras3/g' ../appendix/figure/plot_probas-1.tex
# perl -pi -e 's/plot_probas-1_ras4/appendix\/figure\/plot_probas-1_ras4/g' ../appendix/figure/plot_probas-1.tex
# perl -pi -e 's/plot_probas-1_ras5/appendix\/figure\/plot_probas-1_ras5/g' ../appendix/figure/plot_probas-1.tex
